Locret: Enhancing Eviction in Long-Context LLM Inference with Trained Retaining Heads on Consumer-Grade Devices

Scaling the input context length of a large language model (LLM) incurs a significant increase in computation cost and memory footprint to maintain the attention key-value (KV) cache. Existing KV cache compression methods suffer from inefficient compression strategies and limited memory reduction effects, making it difficult for LLMs to conduct long-context inference on consumer-grade devices, especially when inferring long-context stream input. Such obstacles prevent consumer-grade devices from supporting more complex applications, creating challenges for the democratization of LLMs. To overcome this, we propose Locret, the first framework to create an eviction policy compatible with chunked prefill. By evaluating the causal importance of KV cache units by learnable retaining heads, Locret enables precise eviction of cache units, facilitating efficient long-context inference. In our extensive empirical studies, Locret outperforms the recent popular and competitive approaches in terms of memory efficiency and generation quality -- Locret achieves up to 20x of KV cache compression ratio within less than 10% performance loss. Furthermore, Locret achieves 128K+ long-context inference on a single NVIDIA 4090 GPU without compromising generation quality and only costs <1 GPU hour of additional training.

==> budget.py <==
import matplotlib.pyplot as plt

# Data for the plot
budget = [1024, 2048, 3072, 4096]
snapkv = [30.22, 32.22, 34.81, 37.17]
locret = [31.54, 35.89, 37.85, 39.36]

# Plotting
plt.figure(figsize=(4, 2))
plt.plot(budget, snapkv, marker='x', label='SnapKV', color='#64B5F6')
plt.plot(budget, locret, marker='o', label='Locret', color='#E57373')

# Adding labels and title
plt.xlabel('Budget')
plt.ylabel('LongBench Score')

# # Adding x and y axis labels next to the points
# for x, y in zip(budget, snapkv):
#     plt.text(x, y, f"{y:.2f}", fontsize=8, verticalalignment='bottom')

# for x, y in zip(budget, locret):
#     plt.text(x, y, f"{y:.2f}", fontsize=8, verticalalignment='bottom')

plt.legend()
plt.grid(True)
plt.tight_layout()

# Saving the plot
plt.savefig("budget.pdf")


==> chunk_size.py <==
import matplotlib.pyplot as plt
# Data for the new plot
chunk_size = [256, 512, 1024, 2048, 3072, 4096]
nq_scores = [55.34, 54.86, 56.76, 56.70, 55.13, 51.97]

# Plotting
plt.figure(figsize=(4, 2))
plt.plot(chunk_size, nq_scores, marker='o', label='NQ', color='#E57373')

# Adding labels and title
plt.ylim((20, 60))
plt.xlabel('Chunk Size')
plt.ylabel('NQ')
plt.legend()
plt.grid(True)

plt.tight_layout()
# Show the plot
plt.savefig("chunk_size.pdf")


==> cis_err.py <==
import matplotlib.pyplot as plt

x = [0, 500, 1000, 1500, 2000, 2500, 3000]
layer_8 = [0.1289, 0.4707, 0.4355, 0.3926, 0.3359, 0.2793, 0.2354]
layer_16 = [0.3301, 0.5039, 0.4355, 0.3828, 0.3574, 0.3379, 0.332]
layer_24 = [0.3535, 0.5742, 0.4941, 0.4512, 0.4082, 0.3789, 0.3574]
layer_32 = [0.2539, 0.2988, 0.2969, 0.291, 0.2695, 0.2578, 0.25]

# Create a figure and 2x2 subplots
fig, axs = plt.subplots(2, 2, sharex=True, figsize=(5.33, 4), gridspec_kw={'wspace': 0.0, 'hspace': 0.0})

# Flatten the 2x2 array to easily iterate over subplots
axs = axs.flatten()

# Plotting each layer with different colors on its own y-axis
axs[0].plot(x, layer_8, marker='x', markerfacecolor='r', markeredgecolor='r', linestyle='-', color='#FFB74D', label='Layer 8\nHead 8')
axs[1].plot(x, layer_16, marker='x', markerfacecolor='r', markeredgecolor='r', linestyle='-', color='#81C784', label='Layer 16\nHead 16')
axs[2].plot(x, layer_24, marker='x', markerfacecolor='r', markeredgecolor='r', linestyle='-', color='#64B5F6', label='Layer 24\nHead 24')
axs[3].plot(x, layer_32, marker='x', markerfacecolor='r', markeredgecolor='r', linestyle='-', color='#E57373', label='Layer 32\nHead 32')

for i in range(4):
    axs[i].set_xlim(-250, 3250)

for i in range(4):
    axs[i].tick_params(axis='x', labelsize=12)
    axs[i].tick_params(axis='y', labelsize=12)

# Add labels and title for each subplot
for i, ax in enumerate(axs):
    ax.legend(loc='upper right')
    # ax.grid(True)

# Set yticks on the right side for the rightmost subplots
axs[1].yaxis.tick_right()
axs[3].yaxis.tick_right()

# Add xlabel and ylabel for the entire figure
fig.text(0.5, 0.04, '$n_s$', ha='center', fontsize=14)
fig.text(0.04, 0.5, 'Mean Abs. Error of Predicted CIS', va='center', rotation='vertical', fontsize=14)

plt.tight_layout(rect=[0.05, 0.05, 0.95, 0.95])
plt.savefig("cis_err.pdf", bbox_inches='tight')

==> hidden_delta.py <==
import matplotlib.pyplot as plt

x = [0, 500, 1000, 1500, 2000, 2500, 3000]
layer_8 = [2.0625, 3.5312, 3.0312, 2.5625, 2.1875, 1.8906, 1.8594]
layer_16 = [9.875, 9.5, 9.625, 9.5, 9.1875, 9.125, 9.0625]
layer_24 = [25.5, 15.3125, 16, 16, 14.875, 14.75, 15.5]
layer_32 = [3.6875, 2.1875, 2.0312, 1.6797, 1.6016, 1.5625, 1.5938]

# Create a figure and 2x2 subplots
fig, axs = plt.subplots(2, 2, sharex=True, figsize=(5.33, 4), gridspec_kw={'wspace': 0.0, 'hspace': 0.0})

# Flatten the 2x2 array to easily iterate over subplots
axs = axs.flatten()

# Plotting each layer with different colors on its own y-axis
axs[0].plot(x, layer_8, marker='x', markerfacecolor='r', markeredgecolor='r', linestyle='-', color='#FFB74D', label='Layer 8')
axs[1].plot(x, layer_16, marker='x', markerfacecolor='r', markeredgecolor='r', linestyle='-', color='#81C784', label='Layer 16')
axs[2].plot(x, layer_24, marker='x', markerfacecolor='r', markeredgecolor='r', linestyle='-', color='#64B5F6', label='Layer 24')
axs[3].plot(x, layer_32, marker='x', markerfacecolor='r', markeredgecolor='r', linestyle='-', color='#E57373', label='Layer 32')

for i in range(4):
    axs[i].set_xlim(-250, 3250)

for i in range(4):
    axs[i].tick_params(axis='x', labelsize=12)
    axs[i].tick_params(axis='y', labelsize=12)

# Add labels and title for each subplot
for i, ax in enumerate(axs):
    ax.legend(loc='upper right', fontsize=12)
    # ax.grid(True)

# Set yticks on the right side for the rightmost subplots
axs[1].yaxis.tick_right()
axs[3].yaxis.tick_right()

# Add xlabel and ylabel for the entire figure
fig.text(0.5, 0.04, '$n_s$', ha='center', fontsize=14)
fig.text(0.04, 0.5, 'Max Abs. Error of Last Hidden State', va='center', rotation='vertical', fontsize=14)

plt.tight_layout(rect=[0.05, 0.05, 0.95, 0.95])
plt.savefig("hidden_delta.pdf", bbox_inches='tight')

==> intermediate.py <==
import matplotlib.pyplot as plt

# Data for the plot
x = [256, 512, 1024, 2048, 4096]
y = [21.45, 21.09, 21.33, 21.52, 21.81]

# Create the plot
plt.figure(figsize=(4, 2))
plt.plot(x, y, marker='o', color='#E29135', label='Locret')
plt.axhline(24.42, linestyle='--', color='blue', label='FullAttn')



plt.xscale('log')
plt.xticks([])
plt.xlim(200, 5100)
# plt.ylim(10, 25)
plt.ylim(17, 25.5)

plt.legend(prop={'size': 10}, loc='lower right')

# Add labels and title
plt.xlabel('$d_{\mathbf{IH}}$', labelpad=10)
plt.ylabel('L-Eval Score')
# plt.title('Line Plot of x vs y')
for i, (xi, yi) in enumerate(zip(x, y)):
    plt.text(xi, yi + 0.8, f'{yi}', ha='center')  # Place y value above the point
    plt.text(xi, 17-0.5, f'{xi}', ha='center', va='top')  # Place x value on the x-axis


plt.text(1024, 24.42, f'24.42', ha='center', va='bottom', color='blue')

# Display the plot
# plt.grid(True)
# plt.show()
plt.tight_layout()
plt.savefig("intermediate.pdf")

==> memory_L-Eval.py <==
import matplotlib.pyplot as plt
import numpy as np

# Methods and their corresponding total memory consumption for each category
methods = ['InfLLM', 'HF-2bits', 'SirLLM', 'MInference', 'Locret']
categories_bench = ['Phi-3-mini-128K', 'Llama-3.1-8B-instruct']
categories_leval = ['Phi-3-mini-128K', 'Llama-3.1-8B-instruct']


# Corresponding 'GPU' and 'CPU' values (for stacking)
gpu_values = np.array([
    [20.01, 28.36],  # InfLLM
    [18.00, 16.77],  # HF-2bits
    # [19.18, 17.08],  # HF-2bits
    [18.14, 24.50],  # SirLLM
    [30.83, 21.30],  # MInference
    [17.80, 23.03],  # LightGen
])

cpu_values = np.array([
    [12.87, 2.73],  # InfLLM
    [0.19, 0.43],  # HF-2bits
    # [0.28, 0.45],
    [0.12, 0.38],  # SirLLM
    [0.13, 0.28],  # MInference
    [0.14, 0.39],  # LightGen
])

tot_values = cpu_values + gpu_values

# Updated plotting parameters
bar_width = 0.15
index_bench = np.arange(len(categories_bench))

fig, ax = plt.subplots(figsize=(7, 4.5))

colors = ['#B8DBB3', '#72B063', '#719AAC', '#82B0D2', '#E29135']

# Plotting the bars for $\infty$Bench
for i, method in enumerate(methods):
    ax.bar(index_bench + i * bar_width, gpu_values[i, :2], bar_width, label=f'{method}', color=colors[i], edgecolor='black')
    ax.bar(index_bench + i * bar_width, cpu_values[i, :2], bar_width, bottom=gpu_values[i, :2], color=colors[i], edgecolor='purple', hatch='///')
    ax.text(index_bench[0] + i * bar_width, tot_values[i][0], f"{tot_values[i][0]:.2f}", ha='center', va='bottom', size=11)
    ax.text(index_bench[0] + i * bar_width, gpu_values[i][0] - 1, f"{gpu_values[i][0]:.2f}", ha='center', va='top', size=11)
    ax.text(index_bench[1] + i * bar_width, tot_values[i][1], f"{tot_values[i][1]:.2f}", ha='center', va='bottom', size=11)
    ax.text(index_bench[1] + i * bar_width, gpu_values[i][1] - 1, f"{gpu_values[i][1]:.2f}", ha='center', va='top', size=11)


ax.bar(0, 0, 0, label=f'GPU Memory', color='white', edgecolor='black')
ax.bar(0, 0, 0, label=f'CPU Memory', color='white', edgecolor='purple', hatch='///')

ax.axhline(3.38, xmin=0.03, xmax=0.45, linestyle='--', color='red', label='Model Weights')
ax.axhline(3.38 + 10.33, xmin=0.03, xmax=0.45, linestyle='--', color='blue', label='Model Weights\n+Full KV Cache')


ax.axhline(13.98, xmin=0.55, xmax=0.97, linestyle='--', color='red')
ax.axhline(13.98 + 3.01, xmin=0.55, xmax=0.97, linestyle='--', color='blue')

# Setting x-ticks and labels
ax.set_xticks(index_bench + bar_width * 2)
ax.set_xticklabels(categories_bench, size=15)

ax.set_ylim(0, 55)


# Adding overall labels and title
ax.set_xlabel('L-Eval', size=15)
ax.set_ylabel('Total Peak Memory (GB)', size=15)
ax.tick_params(axis='both', labelsize=13)

# # 右上角的 legend (代表 memory usage)
# order = [2, 3, 4, 5, 6, 7]  # 按照你想要的顺序调整
# handles, labels = ax.get_legend_handles_labels()
# legend1 = ax.legend([handles[i] for i in order], [labels[i] for i in order], loc='upper right', ncols=1, prop={'size': 11})

# # 左上角的 legend (代表模型权重)
# order = [0, 1, 8, 9]  # 代表虚线的 lines
# handles, labels = ax.get_legend_handles_labels()
# legend2 = ax.legend([handles[i] for i in order], [labels[i] for i in order], loc='upper left', ncols=1, prop={'size': 11})

# # 使用 ax.add_artist() 来保留右上角的第一个 legend
# ax.add_artist(legend1)


order = [2, 3, 4, 5, 6, 0, 1, 7, 8, ]
handles, labels = ax.get_legend_handles_labels()
ax.legend([handles[i] for i in order], [labels[i] for i in order], loc='upper right', ncols=2, prop={'size': 11})


# Display the plot
plt.tight_layout()
plt.savefig("memory_L_eval.pdf", bbox_inches='tight')
# plt.show()

==> memory_acc_L-eval.py <==
import matplotlib.pyplot as plt
import numpy as np

# Methods and their corresponding total memory consumption for each category
methods = ['InfLLM', 'HF-2bits', 'SirLLM', 'MInference', 'Locret']
categories_bench = ['Phi-3-mini-128K', 'Llama-3.1-8B-instruct']

# GPU memory values
gpu_values = np.array([
    [20.01, 28.36],  # InfLLM
    [18.00, 16.77],  # HF-2bits
    [18.14, 24.50],  # SirLLM
    [30.83, 21.30],  # MInference
    [17.80, 23.03],  # LightGen
])

cpu_values = np.array([
    [12.87, 2.73],  # InfLLM
    [0.19, 0.43],  # HF-2bits
    [0.12, 0.38],  # SirLLM
    [0.13, 0.28],  # MInference
    [0.14, 0.39],  # LightGen
])

total_memory = cpu_values + gpu_values

# Accuracy values for each method and category
acc_values = np.array([
    [16.22, 24.98],  # InfLLM
    [2.70, 14.52],   # HF-2bits
    [18.40, 25.66],  # SirLLM
    [17.57, 21.81],  # MInference
    [21.33, 27.96]   # Locret
])

# Updated plotting parameters
fig, axs = plt.subplots(2, 2, figsize=(6, 4))  # Create 2x2 subplots layout

# Colors for each method
# colors = ['#B8DBB3', '#72B063', '#719AAC', '#82B0D2', '#E29135']
colors = ['#FFB74D',  '#CE93D8', '#81C784', '#64B5F6', '#E57373']
marker = ['^', 's', 'p', 'o', 'X']
line_color = ['red', 'blue']
line_label = ['Model Weights', 'Model Weights + Full KV Cache']

# Vertical line positions
vlines = [3.38, 3.38 + 10.33]

# Plotting the scatter points for Phi-3-mini-128K GPU (bottom-left)
for i, method in enumerate(methods):
    axs[1, 0].scatter(gpu_values[i, 0], acc_values[i, 0], label=method, color=colors[i], s=100, edgecolor='black', marker=marker[i])
for i, vline in enumerate(vlines):
    axs[1, 0].axvline(x=vline, color=line_color[i], linestyle='--')  # Add vertical lines
axs[1, 0].set_xlim(left=min(np.min(gpu_values[:, 0]), vlines[0]) - 3, right=max(np.max(gpu_values[:, 0]), vlines[1]) + 3)  # Adjust xlim
axs[1, 0].set_ylim(bottom=np.min(acc_values[:, 0]) - 3, top=max(np.max(acc_values[:, 0]), 24.42) + 3)  # Expand y-axis by 5
axs[1, 0].set_xlabel('GPU Memory (GB)', size=12)
axs[1, 0].set_ylabel('Accuracy (%)', size=12)
axs[0, 0].set_title('Phi-3-mini-128K', size=13)
axs[1, 0].tick_params(axis='both', labelsize=10)

vlines = [13.98, 13.98 + 3.01]

# Plotting the scatter points for Llama-3.1-8B-instruct GPU (bottom-right)
for i, method in enumerate(methods):
    axs[1, 1].scatter(gpu_values[i, 1], acc_values[i, 1], label=method, color=colors[i], s=100, edgecolor='black', marker=marker[i])
for i, vline in enumerate(vlines):
    axs[1, 1].axvline(x=vline, color=line_color[i], linestyle='--')  # Add vertical lines
axs[1, 1].set_xlim(left=min(np.min(gpu_values[:, 1]), vlines[0]) - 3, right=max(np.max(gpu_values[:, 1]), vlines[1]) + 3)  # Expand x-axis by 5
axs[1, 1].set_ylim(bottom=np.min(acc_values[:, 1]) - 3, top=max(np.max(acc_values[:, 1]), 29.08) + 3)  # Expand y-axis by 5
axs[1, 1].set_xlabel('GPU Memory (GB)', size=12)
axs[1, 1].set_ylabel('Accuracy (%)', size=12)
axs[0, 1].set_title('Llama-3.1-8B-instruct', size=13)
axs[1, 1].tick_params(axis='both', labelsize=10)

vlines = [3.38, 3.38 + 10.33]

# Plotting the scatter points for Phi-3-mini-128K GPU+CPU (top-left)
for i, method in enumerate(methods):
    axs[0, 0].scatter(total_memory[i, 0], acc_values[i, 0], label=method, color=colors[i], s=100, edgecolor='black', marker=marker[i])
for i, vline in enumerate(vlines):
    axs[0, 0].axvline(x=vline, color=line_color[i], linestyle='--', label=line_label[i])  # Add vertical lines
axs[0, 0].set_xlim(left=min(np.min(total_memory[:, 0]), vlines[0]) - 3, right=max(np.max(total_memory[:, 0]), vlines[1]) + 3)  # Adjust xlim
axs[0, 0].set_ylim(bottom=np.min(acc_values[:, 0]) - 3, top=max(np.max(acc_values[:, 0]), 24.42) + 3)  # Expand y-axis by 5
axs[0, 0].set_xlabel('Total Memory (GB)', size=12)
axs[0, 0].set_ylabel('Accuracy (%)', size=12)
axs[0, 0].tick_params(axis='both', labelsize=10)

vlines = [13.98, 13.98 + 3.01]

# Plotting the scatter points for Llama-3.1-8B-instruct GPU+CPU (top-right)
for i, method in enumerate(methods):
    axs[0, 1].scatter(total_memory[i, 1], acc_values[i, 1], label=method, color=colors[i], s=100, edgecolor='black', marker=marker[i])
for i, vline in enumerate(vlines):
    axs[0, 1].axvline(x=vline, color=line_color[i], linestyle='--')  # Add 
axs[0, 1].set_xlim(left=min(np.min(total_memory[:, 1]), vlines[0]) - 3, right=max(np.max(total_memory[:, 1]), vlines[1]) + 3)  # Expand x-axis by 5
axs[0, 1].set_ylim(bottom=np.min(acc_values[:, 1]) - 3, top=max(np.max(acc_values[:, 1]), 29.08) + 3)  # Expand y-axis by 5
axs[0, 1].set_xlabel('Total Memory (GB)', size=12)
axs[0, 1].set_ylabel('Accuracy (%)', size=12)
axs[0, 1].tick_params(axis='both', labelsize=10)

axs[1, 0].axhline(y=24.42, color='purple', linestyle='--')  # 左下图
axs[0, 0].axhline(y=24.42, color='purple', linestyle='--', label="FullAttn Accuracy")  # 左上图

# 在右边两幅子图中加入横线，横坐标为27.56
axs[1, 1].axhline(y=29.08, color='purple', linestyle='--')  # 右下图
axs[0, 1].axhline(y=29.08, color='purple', linestyle='--')  # 右上图

# Adding the legend outside the plots
# handles, labels = axs[0, 0].get_legend_handles_labels()
# fig.legend(handles, labels, loc='upper center', bbox_to_anchor=(0.5, 0.15), ncol=5, prop={'size': 10})
order = [0,1,2,3,4,5,6,7]
handles, labels = axs[0, 0].get_legend_handles_labels()
# 上5列的图例
fig.legend([handles[i] for i in order[:5]], [labels[i] for i in order[:5]],
           loc='upper center', bbox_to_anchor=(0.5, 0.15), ncol=5, prop={'size': 10}, frameon=False)

# 下3列的图例
fig.legend([handles[i] for i in order[5:]], [labels[i] for i in order[5:]],
           loc='upper center', bbox_to_anchor=(0.5, 0.09), ncol=3, prop={'size': 10}, frameon=False)


# Add title for the entire figure
fig.suptitle('L-Eval', fontsize=16, weight='bold')

# Adjust layout and spacing
plt.tight_layout(rect=[0, 0, 1, 0.97])  # Leave space for the title
plt.subplots_adjust(top=0.88, bottom=0.25, hspace=0.5, wspace=0.4)  # Adjust top to reduce the gap between title and plots

# Save the plot
plt.savefig("memory_acc_L-Eval.pdf", bbox_inches='tight')


==> memory_acc_infty_bench.py <==
import matplotlib.pyplot as plt
import numpy as np

# Methods and their corresponding total memory consumption for each category
methods = ['InfLLM', 'HF-2bits', 'SirLLM', 'MInference', 'Locret']
categories_bench = ['Phi-3-mini-128K', 'Llama-3.1-8B-instruct']

# GPU memory values
gpu_values = np.array([
    [19.96, 29.01],  # InfLLM
    [54.75, 19.99],  # HF-2bits
    [18.14, 36.72],  # SirLLM
    [53.37, 36.55],  # MInference
    [18.04, 22.98]   # Locret
])

# CPU memory values (assuming tot_values - gpu_values based on previous description)
tot_values = np.array([
    [79.85, 43.34],  # InfLLM
    [55.18, 20.43],  # HF-2bits
    [18.28, 37.11],  # SirLLM
    [53.70, 37.17],  # MInference
    [18.20, 23.42]   # Locret
])

cpu_values = tot_values - gpu_values

# Accuracy values for each method and category
acc_values = np.array([
    [34.48, 41.57],  # InfLLM
    [2.03, 14.25],   # HF-2bits
    [15.58, 15.56],  # SirLLM
    [32.25, 43.03],  # MInference
    [34.73, 43.48]   # Locret
])

# Total memory (GPU + CPU)
total_memory = gpu_values + cpu_values

# Updated plotting parameters
fig, axs = plt.subplots(2, 2, figsize=(6, 4))  # Make all plots the same size

# Colors for each method
colors = ['#FFB74D',  '#CE93D8', '#81C784', '#64B5F6', '#E57373']
marker = ['^', 's', 'p', 'o', 'X']
line_color = ['red', 'blue']
line_label = ['Model Weights', 'Model Weights + Full KV Cache']

# Vertical line positions
vlines = [3.38, 3.38 + 45.50]

# Plotting the total memory (GPU + CPU) vs Accuracy for both categories
for i, method in enumerate(methods):
    axs[0, 0].scatter(total_memory[i, 0], acc_values[i, 0], label=method, color=colors[i], s=100, edgecolor='black', marker=marker[i])
for i, vline in enumerate(vlines):
    axs[0, 0].axvline(x=vline, color=line_color[i], linestyle='--', label=line_label[i])  # Add vertical lines
    
    
# Setting x-ticks and labels for the total memory plot
axs[0, 0].set_xlim(left=min(np.min(total_memory[:, 0]), vlines[0]) - 3, right=max(np.max(total_memory[:, 0]), vlines[1]) + 3)  # Expand x-axis by 5
axs[0, 0].set_ylim(bottom=np.min(acc_values[:, 0]) - 3, top=max(np.max(acc_values[:, 0]), 38.18) + 3)  # Expand y-axis by 5
    
vlines=[13.98, 13.98 + 14.32]
for i, method in enumerate(methods):
    axs[0, 1].scatter(total_memory[i, 1], acc_values[i, 1], color=colors[i], s=100, edgecolor='black', marker=marker[i])
for i, vline in enumerate(vlines):
    axs[0, 1].axvline(x=vline, color=line_color[i], linestyle='--')  # Add vertical lines

axs[0, 1].set_xlim(left=min(np.min(total_memory[:, 1]), vlines[0]) - 3, right=max(np.max(total_memory[:, 1]), vlines[1]) + 3)  # Expand x-axis by 5
axs[0, 1].set_ylim(bottom=np.min(acc_values[:, 1]) - 3, top=max(np.max(acc_values[:, 1]), 43.81) + 3)  # Expand y-axis by 5

# Setting x-ticks and labels for the total memory plot
axs[0, 0].set_xlabel('Total Memory (GB)', size=12)
axs[0, 0].set_ylabel('Accuracy (%)', size=12)
axs[0, 0].tick_params(axis='both', labelsize=10)

# Setting x-ticks and labels for the total memory plot
axs[0, 1].set_xlabel('Total Memory (GB)', size=12)
axs[0, 1].set_ylabel('Accuracy (%)', size=12)
axs[0, 1].tick_params(axis='both', labelsize=10)

# Plotting the scatter points for Phi-3-mini-128K (values[:, 0])
for i, method in enumerate(methods):
    axs[1, 0].scatter(gpu_values[i, 0], acc_values[i, 0], label=method, color=colors[i], s=100, edgecolor='black', marker=marker[i])
for i, vline in enumerate(vlines):
    axs[1, 0].axvline(x=vline, color=line_color[i], linestyle='--')  # Add vertical lines
axs[1, 0].set_xlim(left=min(np.min(gpu_values[:, 0]), vlines[0]) - 3, right=max(np.max(gpu_values[:, 0]), vlines[1]) + 3)  # Expand x-axis by 5
axs[1, 0].set_ylim(bottom=np.min(acc_values[:, 0]) - 3, top=max(np.max(acc_values[:, 0]), 38.18) + 3)  # Expand y-axis by 5

# Setting x-ticks and labels for the first plot (values[:, 0])
axs[1, 0].set_xlabel('GPU Memory (GB)', size=12)
axs[1, 0].set_ylabel('Accuracy (%)', size=12)
axs[1, 0].tick_params(axis='both', labelsize=10)
axs[0, 0].set_title('Phi-3-mini-128K', size=13)

vlines=[13.98, 13.98 + 14.32]
# Plotting the scatter points for Llama-3.1-8B-instruct (values[:, 1])
for i, method in enumerate(methods):
    axs[1, 1].scatter(gpu_values[i, 1], acc_values[i, 1], label=method, color=colors[i], s=100, edgecolor='black', marker=marker[i])
for i, vline in enumerate(vlines):
    axs[1, 1].axvline(x=vline, color=line_color[i], linestyle='--')  # Add vertical lines
axs[1, 1].set_xlim(left=min(np.min(gpu_values[:, 1]), vlines[0]) - 3, right=max(np.max(gpu_values[:, 1]), vlines[1]) + 3)  # Expand x-axis by 5
axs[1, 1].set_ylim(bottom=np.min(acc_values[:, 1]) - 3, top=max(np.max(acc_values[:, 1]), 43.81) + 3)  # Expand y-axis by 5

# Setting x-ticks and labels for the second plot (values[:, 1])
axs[1, 1].set_xlabel('GPU Memory (GB)', size=12)
axs[1, 1].set_ylabel('Accuracy (%)', size=12)
axs[1, 1].tick_params(axis='both', labelsize=10)
axs[0, 1].set_title('Llama-3.1-8B-instruct', size=13)

axs[1, 0].axhline(y=38.18, color='purple', linestyle='--')  # 左下图
axs[0, 0].axhline(y=38.18, color='purple', linestyle='--', label='FullAttn Accuracy')  # 左上图

# 在右边两幅子图中加入横线，横坐标为27.56
axs[1, 1].axhline(y=43.81, color='purple', linestyle='--')  # 右下图
axs[0, 1].axhline(y=43.81, color='purple', linestyle='--')  # 右上图

# Move the legend outside the plot
# handles, labels = axs[0, 0].get_legend_handles_labels()
# # order = [0, 5, 1, 6, 2, 5, 6, 7, 3, 4]
order = [0, 1, 2, 3, 4, 5, 6, 7]
# fig.legend([handles[i] for i in order], [labels[i] for i in order], loc='upper center', bbox_to_anchor=(0.5, 0.15), ncol=5, prop={'size': 10})
handles, labels = axs[0, 0].get_legend_handles_labels()

# 上5列的图例
fig.legend([handles[i] for i in order[:5]], [labels[i] for i in order[:5]],
           loc='upper center', bbox_to_anchor=(0.5, 0.15), ncol=5, prop={'size': 10}, frameon=False)

# 下3列的图例
fig.legend([handles[i] for i in order[5:]], [labels[i] for i in order[5:]],
           loc='upper center', bbox_to_anchor=(0.5, 0.09), ncol=3, prop={'size': 10}, frameon=False)


# Add title for the entire figure
fig.suptitle('$\infty$Bench', fontsize=16, weight='bold')

# Adjust layout and spacing
plt.tight_layout(rect=[0, 0, 1, 0.97])  # Leave space for the title
plt.subplots_adjust(top=0.88, bottom=0.25, hspace=0.5, wspace=0.4)  # Adjust top to reduce the gap between title and plots

# Save the plot
plt.savefig("memory_acc_infty_bench.pdf", bbox_inches='tight')


==> memory_infty_bench.py <==
import matplotlib.pyplot as plt
import numpy as np

# Methods and their corresponding total memory consumption for each category
methods = ['InfLLM', 'HF-2bits', 'SirLLM', 'MInference', 'Locret']
categories_bench = ['Phi-3-mini-128K', 'Llama-3.1-8B-instruct']
categories_leval = ['Phi-3-mini-128K', 'Llama-3.1-8B-instruct']

# Corresponding 'Tot.' values from the table
tot_values = np.array([
    [79.85, 43.34, 30, 30],  # InfLLM
    [55.18, 20.43, 30, 30],  # HF-2bits
    [18.28, 37.11, 30, 30],  # SirLLM
    [53.70, 37.17, 30, 30],  # MInference
    [18.20, 23.42, 30, 30]   # LightGen
])

# Corresponding 'GPU' and 'CPU' values (for stacking)
gpu_values = np.array([
    [19.96, 29.01, 10, 10],  # InfLLM
    [54.75, 19.99, 10, 10],  # HF-2bits
    [18.14, 36.72, 10, 10],  # SirLLM
    [53.37, 36.55, 10, 10],  # MInference
    [18.04, 22.98, 10, 10]   # LightGen
])

cpu_values = tot_values - gpu_values

# Updated plotting parameters
bar_width = 0.15
index_bench = np.arange(len(categories_bench))

fig, ax = plt.subplots(figsize=(7, 4.5))

colors = ['#B8DBB3', '#72B063', '#719AAC', '#82B0D2', '#E29135']

# Plotting the bars for $\infty$Bench
for i, method in enumerate(methods):
    ax.bar(index_bench + i * bar_width, gpu_values[i, :2], bar_width, label=f'{method}', color=colors[i], edgecolor='black')
    ax.bar(index_bench + i * bar_width, cpu_values[i, :2], bar_width, bottom=gpu_values[i, :2], color=colors[i], edgecolor='purple', hatch='///')
    ax.text(index_bench[0] + i * bar_width, tot_values[i][0], f"{tot_values[i][0]:.2f}", ha='center', va='bottom', size=11)
    ax.text(index_bench[0] + i * bar_width, gpu_values[i][0] - 1, f"{gpu_values[i][0]:.2f}", ha='center', va='top', size=11)
    ax.text(index_bench[1] + i * bar_width, tot_values[i][1], f"{tot_values[i][1]:.2f}", ha='center', va='bottom', size=11)
    ax.text(index_bench[1] + i * bar_width, gpu_values[i][1] - 1, f"{gpu_values[i][1]:.2f}", ha='center', va='top', size=11)


ax.bar(0, 0, 0, label=f'GPU Memory', color='white', edgecolor='black')
ax.bar(0, 0, 0, label=f'CPU Memory', color='white', edgecolor='purple', hatch='///')

ax.axhline(3.38, xmin=0.03, xmax=0.45, linestyle='--', color='red', label='Model Weights')
ax.axhline(3.38 + 45.50, xmin=0.03, xmax=0.45, linestyle='--', color='blue', label='Model Weights\n+Full KV Cache')


ax.axhline(13.98, xmin=0.55, xmax=0.97, linestyle='--', color='red')
ax.axhline(13.98 + 14.32, xmin=0.55, xmax=0.97, linestyle='--', color='blue')


# Setting x-ticks and labels
ax.set_xticks(index_bench + bar_width * 2)
ax.set_xticklabels(categories_bench, size=15)

# ax.set_ylim(0, 90)


# Adding overall labels and title
ax.set_xlabel('$\infty$Bench', size=15)
ax.set_ylabel('Total Peak Memory (GB)', size=15)
ax.tick_params(axis='both', labelsize=13)

order = [2, 3, 4, 5, 6, 0, 1, 7, 8, ]
handles, labels = ax.get_legend_handles_labels()
ax.legend([handles[i] for i in order], [labels[i] for i in order], loc='upper right', ncols=2, prop={'size': 11})




# Display the plot
plt.tight_layout()
plt.savefig("memory_infty_bench.pdf", bbox_inches='tight')
# plt.show()

==> stabilizer_nlu.py <==
import matplotlib.pyplot as plt
# Data for the new plot
budget_qmsum = [0, 500, 1500, 2500, 3500, 4500, 5500, 6000]
qmsum_scores = [23.34, 23.27, 23.15, 22.23, 22.40, 22.01, 20.67, 11.74]

# Plotting
plt.figure(figsize=(4, 2))
plt.plot(budget_qmsum, qmsum_scores, marker='o', color='#E57373')

# Adding labels and title
plt.xlabel('$n_s$')
plt.ylabel('QMSum')
plt.grid(True)
plt.tight_layout()

# Show the plot
plt.savefig("stabilizer_nlu.pdf")


==> stable.py <==
from matplotlib import pyplot as plt

import matplotlib.pyplot as plt

# Data points
x = [0, 500, 1000, 1500, 2000, 2500, 3000]
y = [0, 5, 30, 55, 90, 100, 100]

# Create a line plot
plt.figure(figsize=(4, 3))
plt.plot(x, y, marker='o', linestyle='-', color='#E57373')

# Add labels and title
plt.xlabel('$n_s$', fontsize=14)
plt.ylabel('Accuracy', fontsize=14)
plt.xticks(fontsize=12)
plt.yticks(fontsize=12)

# Display the plot
plt.grid(True)
plt.tight_layout()
plt.savefig("stable.pdf", bbox_inches='tight')
